ChatGPT Images 2.5 in the Wild: A Launch-Period Dataset and Detector Evaluation

An image tool can change its underlying generator while retaining its public name, making version attribution from online posts ambiguous. We study this problem after the ChatGPT Images 2.5 launch. Our frozen collection contains 3,478 images from 2,440 posts across 8 sources. Recorded posting times fall within the first 51.1 hours after the announcement. It records three attribution tiers and retains standalone images after image-form filtering and targeted review. Caption claims and host records provide admission evidence, not independently verified generator identity. The observed content profile depends on the source mixture: NightCafe supplies 39.0% of images but 77.0% of CLIP-assigned fantasy scenes. We then evaluate six frozen detectors at thresholds calibrated to a 5% flag rate on reference photographs. Collection flag rates range from 3.7 to 56.4%, falling 42-81 percentage points below GenImage recall. Held-out artwork false-positive rates range from 1.5 to 96.5%, so a higher collection flag rate does not by itself establish better detection. An exploratory X-only comparison with our April collection finds a higher September flag rate for Effort, and a suggestive difference for DoU, under fixed-threshold post-clustered bootstrap intervals. Attribution, content and processing differences prevent a causal interpretation of these contrasts. The collection supports analysis of reported model use during a product transition, with source and attribution evidence retained for interpretation. The collection is released at https://scam.ai/research.

==> anc/audit-provenance.json <==
{
  "schema_version": 1,
  "record_created_utc": "2026-09-12T00:46:56.964447+00:00",
  "purpose": "Post-hoc provenance inventory of unchanged retained model-audit artifacts and the current Paper W release snapshot. This does not establish that the audits sampled this expanded snapshot.",
  "auditor_model_as_recorded": "gpt-5.5",
  "random_seed_as_recorded": 20260909,
  "audit_execution_date": null,
  "historical_frame_note": "Historical audit frames are documented only to the extent supported by retained sample fields, strata files, summary and code. No historical audit execution date is inferred from seed, filesystem times or present-day regeneration.",
  "audit_files": [
    {
      "path": "data/wild/analysis/audit_gate.jsonl",
      "sha256": "d128342d72c1ce5edd61fd6378eba5750a4f3d1328137d5115177af1ecdc7665",
      "bytes": 134668
    },
    {
      "path": "data/wild/analysis/audit_gate_strata.json",
      "sha256": "d10b9f2a61d91dca6f3568721e521089d41e69de6ae04fb363bbabe5ceb19cd6",
      "bytes": 183
    },
    {
      "path": "data/wild/analysis/audit_lang.jsonl",
      "sha256": "e299cf41b80e62c53d2be2f1bc85df125ba9f2e806fce73b07f522acb2d73370",
      "bytes": 101743
    },
    {
      "path": "data/wild/analysis/audit_screen.jsonl",
      "sha256": "35a8af269d3406ca3b14438d511aae12fb278f841b04a8ec743ccdac47c10964",
      "bytes": 109072
    },
    {
      "path": "data/wild/analysis/audit_screen_strata.json",
      "sha256": "7c71526279e44625096cce8d529718b9919672a3bf9c2b258e752ee59dd61cf3",
      "bytes": 150
    },
    {
      "path": "data/wild/analysis/audit_summary.json",
      "sha256": "70fa8920eb48ff1c1fa2fcc1e5f07df33583bf83ee9dee977572377dad2e25ae",
      "bytes": 12382
    },
    {
      "path": "data/wild/analysis/audit_taxonomy.jsonl",
      "sha256": "978b2abc302e0728fbf17d04069de628f2fadbc54d6cb6522b82b639fb788eae",
      "bytes": 24533
    }
  ],
  "audit_code_at_inventory": {
    "path": "analysis/wild_audit.py",
    "sha256": "9409d9ac4fd955dd7b8110b1d56a447456bec409707a2c2df0cc402f8f22dc42",
    "bytes": 26137
  },
  "samples": {
    "gate": {
      "rows": 200,
      "unique_keys": 200,
      "audit_execution_date": null,
      "execution_date_note": "No execution timestamp is recorded in the retained per-item audit rows. The random seed is not a date record.",
      "unit": "post text",
      "sample_by_source_run": {
        "day1": 107,
        "instagram": 8,
        "note": 1,
        "pilot": 17,
        "reddit": 1,
        "twitter": 54,
        "weibo": 2,
        "xhs": 10
      },
      "sample_by_tier": {
        "loose": 76,
        "official": 124
      },
      "sample_by_language_decision": {
        "en|admitted": 25,
        "en|rejected": 25,
        "ja|admitted": 25,
        "ja|rejected": 25,
        "other|admitted": 25,
        "other|rejected": 25,
        "zh|admitted": 25,
        "zh|rejected": 25
      },
      "sample_by_tier_language_decision": {
        "loose|en|admitted": 14,
        "loose|ja|admitted": 17,
        "loose|other|admitted": 23,
        "loose|zh|admitted": 22,
        "official|en|admitted": 11,
        "official|en|rejected": 25,
        "official|ja|admitted": 8,
        "official|ja|rejected": 25,
        "official|other|admitted": 2,
        "official|other|rejected": 25,
        "official|zh|admitted": 3,
        "official|zh|rejected": 25
      },
      "population_by_language_decision": {
        "en|admitted": 377,
        "en|rejected": 510,
        "ja|admitted": 454,
        "ja|rejected": 174,
        "other|admitted": 100,
        "other|rejected": 82,
        "zh|admitted": 309,
        "zh|rejected": 221
      },
      "weighting_note": "The draw stratified on combined language x decision cells, with 25 sampled in every retained cell. Legacy official-tier recall uses official-domain population/sample counts, not the original all-tier inclusion weights; it is not a Horvitz-Thompson estimate under the original draw. Raw release-subset membership in audit_summary.json is a historical summary, not regenerated against this snapshot."
    },
    "screen": {
      "rows": 300,
      "unique_keys": 300,
      "audit_execution_date": null,
      "execution_date_note": "No execution timestamp is recorded in the retained per-item audit rows. The random seed is not a date record.",
      "unit": "image",
      "sample_by_source": {
        "instagram": 9,
        "note": 6,
        "pixiv": 4,
        "twitter": 217,
        "weibo": 5,
        "xhs": 59
      },
      "sample_by_filter_class": {
        "chat_screenshot": 65,
        "collage_or_grid": 65,
        "photo_of_screen": 38,
        "promo_graphic": 66,
        "standalone_generated": 66
      },
      "sample_by_source_filter_class": {
        "instagram|collage_or_grid": 2,
        "instagram|promo_graphic": 5,
        "instagram|standalone_generated": 2,
        "note|chat_screenshot": 4,
        "note|collage_or_grid": 1,
        "note|photo_of_screen": 1,
        "pixiv|standalone_generated": 4,
        "twitter|chat_screenshot": 47,
        "twitter|collage_or_grid": 55,
        "twitter|photo_of_screen": 26,
        "twitter|promo_graphic": 33,
        "twitter|standalone_generated": 56,
        "weibo|chat_screenshot": 2,
        "weibo|collage_or_grid": 1,
        "weibo|photo_of_screen": 1,
        "weibo|standalone_generated": 1,
        "xhs|chat_screenshot": 12,
        "xhs|collage_or_grid": 6,
        "xhs|photo_of_screen": 10,
        "xhs|promo_graphic": 28,
        "xhs|standalone_generated": 3
      },
      "population_by_filter_class": {
        "standalone_generated": 1382,
        "collage_or_grid": 302,
        "promo_graphic": 818,
        "chat_screenshot": 309,
        "other": 61,
        "photo_of_screen": 38
      },
      "zero_probability_strata": {
        "other": 61
      },
      "weighting_note": "Population/sample weights apply only within the five sampled filter classes (2849 of 2910 historical images). The other class had zero sampling quota; full-frame recall and full-frame corrected proportions are not identified by this audit."
    },
    "taxonomy": {
      "rows": 100,
      "unique_keys": 100,
      "audit_execution_date": null,
      "execution_date_note": "No execution timestamp is recorded in the retained per-item audit rows. The random seed is not a date record.",
      "unit": "image",
      "sample_by_source": {
        "instagram": 1,
        "pixiv": 1,
        "twitter": 90,
        "weibo": 3,
        "xhs": 5
      },
      "sample_by_clip_class": {
        "anime/illustrated": 44,
        "architecture": 4,
        "fantasy/surreal": 14,
        "food": 2,
        "nature/landscape": 6,
        "photorealistic portrait": 5,
        "product/UI mockup": 8,
        "text-graphic": 17
      },
      "sample_by_auditor_class": {
        "anime/illustrated": 33,
        "architecture": 6,
        "fantasy/surreal": 15,
        "food": 1,
        "nature/landscape": 6,
        "photorealistic portrait": 29,
        "product/UI mockup": 4,
        "text-graphic": 6
      },
      "sampling_note": "The retained code draws up to 100 uniformly from sorted available content rows with image paths; the original full sampling frame and execution timestamp were not frozen alongside the labels."
    },
    "lang": {
      "rows": 150,
      "unique_keys": 150,
      "audit_execution_date": null,
      "execution_date_note": "No execution timestamp is recorded in the retained per-item audit rows. The random seed is not a date record.",
      "unit": "post text",
      "sample_by_source": {
        "note": 2,
        "pixiv": 2,
        "twitter": 134,
        "weibo": 2,
        "xhs": 10
      },
      "sample_by_recorded_language": {
        "en": 50,
        "ja": 50,
        "zh": 50
      },
      "population_sizes_recorded_in_samples": {
        "en": [
          294
        ],
        "ja": [
          280
        ],
        "zh": [
          149
        ]
      }
    }
  },
  "coverage_limitations": [
    "No NightCafe records occur in the four retained audits.",
    "Audit labels are independent-model assessments, not human ground truth or verified generator provenance.",
    "The retained summary is preserved unchanged; it must not be interpreted as a full expanded-release validation."
  ],
  "current_release_snapshot": {
    "files": [
      {
        "path": "data/wild/manifest.jsonl",
        "sha256": "3c6cb3852c9aaca2297c8c691cbd518efefc8a15d9a0bee1cb19dd9c9666a523",
        "bytes": 12540531
      },
      {
        "path": "data/wild/manifest_clean.jsonl",
        "sha256": "c04c90449f99ec2eafb28a0b30744cf56261aec9d310980e0f176eff1e60828e",
        "bytes": 5668486
      },
      {
        "path": "data/wild/screen_labels.jsonl",
        "sha256": "21d2f49088e51ca171e5fd050d10a50855e9586bd2fc13ae38ed54cc8569b5e9",
        "bytes": 1893882
      },
      {
        "path": "data/wild/summary.json",
        "sha256": "0f81df647773c9fa1147a3a9f257798eb37a05a4150dabf2ae2fde5a69325aaa",
        "bytes": 2476
      },
      {
        "path": "data/wild/funnel.json",
        "sha256": "878bd49e61b4b908b83a89187835abbda486a6d1522065d5297c16dc11291d66",
        "bytes": 5239
      },
      {
        "path": "data/wild/release/metadata.csv",
        "sha256": "fab28aed14151e894dd4a2f3605f360d446544976643a9f70d376c3f7ba0b6f6",
        "bytes": 2776301
      }
    ],
    "media_records": 3506,
    "image_records": 3494,
    "video_records": 12,
    "platform_qualified_posts": 2456,
    "image_platform_qualified_posts": 2444,
    "images_by_source": {
      "instagram": 40,
      "nightcafe": 1358,
      "note": 138,
      "pixiv": 66,
      "reddit": 11,
      "twitter": 1501,
      "weibo": 40,
      "xhs": 340
    },
    "media_by_type": {
      "gif_frame": 69,
      "photo": 3425,
      "video": 12
    }
  }
}


==> anc/curation-exclusions.jsonl <==
{"image_id": "6fddfb94c1e636ce", "source_platform": "xhs", "tweet_id": "6aa0b215000000002700a60f", "source_url": "https://www.xiaohongshu.com/explore/6aa0b215000000002700a60f", "reason": "non_output_prompt_instruction_asset", "evidence": "Prompt/instruction/document page rather than a standalone model output.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 9, "automated_label_preserved": "standalone_generated"}
{"image_id": "cdba1c441aaa5e9a", "source_platform": "xhs", "tweet_id": "6aa0b215000000002700a60f", "source_url": "https://www.xiaohongshu.com/explore/6aa0b215000000002700a60f", "reason": "non_output_prompt_instruction_asset", "evidence": "Prompt/instruction/document page rather than a standalone model output.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 10, "automated_label_preserved": "standalone_generated"}
{"image_id": "b42d8b03b0f335bd", "source_platform": "xhs", "tweet_id": "6aa0b215000000002700a60f", "source_url": "https://www.xiaohongshu.com/explore/6aa0b215000000002700a60f", "reason": "non_output_prompt_instruction_asset", "evidence": "Prompt/instruction/document page rather than a standalone model output.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 11, "automated_label_preserved": "standalone_generated"}
{"image_id": "04706f880835d0a4", "source_platform": "xhs", "tweet_id": "6aa0b215000000002700a60f", "source_url": "https://www.xiaohongshu.com/explore/6aa0b215000000002700a60f", "reason": "non_output_prompt_instruction_asset", "evidence": "Prompt/instruction/document page rather than a standalone model output.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 12, "automated_label_preserved": "standalone_generated"}
{"image_id": "9271aaddcb76dad6", "source_platform": "xhs", "tweet_id": "6aa12ce4000000001001f2ec", "source_url": "https://www.xiaohongshu.com/explore/6aa12ce4000000001001f2ec", "reason": "non_output_editorial_footer", "evidence": "Creator/article endcard rather than a standalone model output.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 25, "automated_label_preserved": "standalone_generated"}
{"image_id": "2f5acf520a300e92", "source_platform": "xhs", "tweet_id": "6aa0d481000000000b0374c5", "source_url": "https://www.xiaohongshu.com/explore/6aa0d481000000000b0374c5", "reason": "non_output_prompt_instruction_asset", "evidence": "Prompt/instruction/document page rather than a standalone model output.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 36, "automated_label_preserved": "standalone_generated"}
{"image_id": "103afa19d358de34", "source_platform": "xhs", "tweet_id": "6aa0d481000000000b0374c5", "source_url": "https://www.xiaohongshu.com/explore/6aa0d481000000000b0374c5", "reason": "non_output_prompt_instruction_asset", "evidence": "Prompt/instruction/document page rather than a standalone model output.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 37, "automated_label_preserved": "standalone_generated"}
{"image_id": "d091a24b5afa61b5", "source_platform": "xhs", "tweet_id": "6aa0d481000000000b0374c5", "source_url": "https://www.xiaohongshu.com/explore/6aa0d481000000000b0374c5", "reason": "non_output_prompt_instruction_asset", "evidence": "Prompt/instruction/document page rather than a standalone model output.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 38, "automated_label_preserved": "standalone_generated"}
{"image_id": "dde2debfe5bfcd73", "source_platform": "xhs", "tweet_id": "6aa0d481000000000b0374c5", "source_url": "https://www.xiaohongshu.com/explore/6aa0d481000000000b0374c5", "reason": "non_output_prompt_instruction_asset", "evidence": "Prompt/instruction/document page rather than a standalone model output.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 39, "automated_label_preserved": "standalone_generated"}
{"image_id": "9c3e9ba5bc75e847", "source_platform": "xhs", "tweet_id": "6aa1685f0000000026016ccd", "source_url": "https://www.xiaohongshu.com/explore/6aa1685f0000000026016ccd", "reason": "non_output_prompt_instruction_asset", "evidence": "Prompt/instruction/document page rather than a standalone model output.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 42, "automated_label_preserved": "standalone_generated"}
{"image_id": "1ffe191c275feef8", "source_platform": "xhs", "tweet_id": "6aa174ef00000000260170b8", "source_url": "https://www.xiaohongshu.com/explore/6aa174ef00000000260170b8", "reason": "non_output_prompt_instruction_asset", "evidence": "Prompt/instruction/document page rather than a standalone model output.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 48, "automated_label_preserved": "standalone_generated"}
{"image_id": "644592e730982926", "source_platform": "xhs", "tweet_id": "6aa174ef00000000260170b8", "source_url": "https://www.xiaohongshu.com/explore/6aa174ef00000000260170b8", "reason": "non_output_prompt_instruction_asset", "evidence": "Prompt/instruction/document page rather than a standalone model output.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 49, "automated_label_preserved": "standalone_generated"}
{"image_id": "6720743ae82a5dab", "source_platform": "xhs", "tweet_id": "6aa174ef00000000260170b8", "source_url": "https://www.xiaohongshu.com/explore/6aa174ef00000000260170b8", "reason": "non_output_prompt_instruction_asset", "evidence": "Prompt/instruction/document page rather than a standalone model output.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 50, "automated_label_preserved": "standalone_generated"}
{"image_id": "8d2d0cf862acde4e", "source_platform": "xhs", "tweet_id": "6aa11b29000000001203ff85", "source_url": "https://www.xiaohongshu.com/explore/6aa11b29000000001203ff85", "reason": "non_output_editorial_composite", "evidence": "Editorial page combining an embedded output with prompt text.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 61, "automated_label_preserved": "standalone_generated"}
{"image_id": "b147ed1bed44936c", "source_platform": "xhs", "tweet_id": "6aa1201b0000000026021ee8", "source_url": "https://www.xiaohongshu.com/explore/6aa1201b0000000026021ee8", "reason": "non_output_prompt_instruction_asset", "evidence": "Prompt/instruction/document page rather than a standalone model output.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 72, "automated_label_preserved": "standalone_generated"}
{"image_id": "542de526a5aff25c", "source_platform": "note", "tweet_id": "n481a5f2d61c6", "source_url": "https://note.com/kou_moriyama/n/n481a5f2d61c6", "reason": "non_output_editorial_footer", "evidence": "Creator/article endcard rather than a standalone model output.", "review_basis": "Targeted model-assisted visual review prompted by author-identified Figure 1 errors; not a random validation sample.", "review_candidate_index": 81, "automated_label_preserved": "standalone_generated"}


==> anc/snapshot.json <==
{
  "description": "Frozen collection used in revised Paper W; hashes identify local research artifacts, not public download URLs.",
  "image_count": 3478,
  "image_posts": 2440,
  "video_count": 12,
  "image_tiers": {
    "official_caption_classifier": 371,
    "caption_regex": 1749,
    "host_model_record": 1358
  },
  "image_sources": {
    "twitter": 1501,
    "xhs": 325,
    "weibo": 40,
    "reddit": 11,
    "instagram": 40,
    "pixiv": 66,
    "note": 137,
    "nightcafe": 1358
  },
  "content_analysis": {
    "n_images": 3478,
    "n_released_images": 3478,
    "n_excluded_videos": 12,
    "n_analysis_failures": 0,
    "failed_image_ids": [],
    "n_missing_analysis": 0,
    "device": "cuda",
    "class_names": [
      "text-graphic",
      "fantasy/surreal",
      "photorealistic portrait",
      "anime/illustrated",
      "product/UI mockup",
      "food",
      "nature/landscape",
      "architecture"
    ],
    "class_shares_overall": {
      "text-graphic": 0.14893617021276595,
      "fantasy/surreal": 0.2719953996549741,
      "photorealistic portrait": 0.10954571592869465,
      "anime/illustrated": 0.29873490511788386,
      "product/UI mockup": 0.0687176538240368,
      "food": 0.02558941920644048,
      "nature/landscape": 0.05146635997699828,
      "architecture": 0.025014376078205867
    },
    "class_shares_by_platform": {
      "twitter": {
        "text-graphic": 0.19520319786808793,
        "fantasy/surreal": 0.11325782811459027,
        "photorealistic portrait": 0.11525649566955364,
        "anime/illustrated": 0.36642238507661556,
        "product/UI mockup": 0.10193204530313124,
        "food": 0.03930712858094604,
        "nature/landscape": 0.046635576282478344,
        "architecture": 0.021985343104596936
      },
      "xhs": {
        "text-graphic": 0.1753846153846154,
        "fantasy/surreal": 0.10461538461538461,
        "photorealistic portrait": 0.09538461538461539,
        "anime/illustrated": 0.3230769230769231,
        "product/UI mockup": 0.1076923076923077,
        "food": 0.009230769230769232,
        "nature/landscape": 0.07384615384615385,
        "architecture": 0.11076923076923077
      },
      "weibo": {
        "text-graphic": 0.025,
        "fantasy/surreal": 0.15,
        "photorealistic portrait": 0.025,
        "anime/illustrated": 0.55,
        "product/UI mockup": 0.225,
        "food": 0.0,
        "nature/landscape": 0.0,
        "architecture": 0.025
      },
      "pixiv": {
        "text-graphic": 0.0,
        "fantasy/surreal": 0.015151515151515152,
        "photorealistic portrait": 0.0,
        "anime/illustrated": 0.9848484848484849,
        "product/UI mockup": 0.0,
        "food": 0.0,
        "nature/landscape": 0.0,
        "architecture": 0.0
      },
      "note": {
        "text-graphic": 0.11678832116788321,
        "fantasy/surreal": 0.0,
        "photorealistic portrait": 0.21897810218978103,
        "anime/illustrated": 0.45255474452554745,
        "product/UI mockup": 0.1386861313868613,
        "food": 0.029197080291970802,
        "nature/landscape": 0.0364963503649635,
        "architecture": 0.0072992700729927005
      },
      "reddit": {
        "text-graphic": 0.0,
        "fantasy/surreal": 0.18181818181818182,
        "photorealistic portrait": 0.18181818181818182,
        "anime/illustrated": 0.5454545454545454,
        "product/UI mockup": 0.0,
        "food": 0.0,
        "nature/landscape": 0.09090909090909091,
        "architecture": 0.0
      },
      "instagram": {
        "text-graphic": 0.275,
        "fantasy/surreal": 0.125,
        "photorealistic portrait": 0.3,
        "anime/illustrated": 0.125,
        "product/UI mockup": 0.025,
        "food": 0.075,
        "nature/landscape": 0.025,
        "architecture": 0.05
      },
      "nightcafe": {
        "text-graphic": 0.10309278350515463,
        "fantasy/surreal": 0.5360824742268041,
        "photorealistic portrait": 0.09720176730486009,
        "anime/illustrated": 0.16494845360824742,
        "product/UI mockup": 0.016200294550810016,
        "food": 0.014727540500736377,
        "nature/landscape": 0.05743740795287187,
        "architecture": 0.010309278350515464
      }
    },
    "n_per_platform": {
      "twitter": 1501,
      "xhs": 325,
      "weibo": 40,
      "pixiv": 66,
      "note": 137,
      "reddit": 11,
      "instagram": 40,
      "nightcafe": 1358
    },
    "text_prevalence": 0.390166762507188,
    "median_text_regions": 0.0,
    "n_images_with_text": 1357,
    "face_prevalence": 0.5899942495687176,
    "n_images_with_face": 2052,
    "pixiv_c2pa": {
      "n_found": 31,
      "n_total": 66,
      "share": 0.4696969696969697
    },
    "april_reference": {
      "text_prevalence": 0.82,
      "face_prevalence": 0.592
    },
    "runtime_seconds": 0.9,
    "fallbacks": [
      "EasyOCR run as three language-routed readers (ja+en, ch_sim+en, en-only) chosen per image by the post's metadata `lang`, since easyocr disallows loading ja and ch_sim in the same Reader."
    ]
  },
  "sha256": {
    "manifest.jsonl": "3c6cb3852c9aaca2297c8c691cbd518efefc8a15d9a0bee1cb19dd9c9666a523",
    "manifest_clean.jsonl": "29bff340fd002f435f3943709582548529325b5176069d63d8707d59667fd775",
    "release/metadata.csv": "5e224feb25728fd382da8ffb1c5af647f4408e3a8ac8024ca13596ce3848d868",
    "release/DATASHEET.md": "6541a6e3b49a3ce6794ab6c1e8d7d44c68aada40180a3ae4d1a6faf80ab499c7",
    "analysis/content_summary.json": "7f2eb82e89d0ede1c30da68c39d8b0298ed6f0ab8f796fb6e701b6d2de0d0071",
    "analysis/audit_summary.json": "70fa8920eb48ff1c1fa2fcc1e5f07df33583bf83ee9dee977572377dad2e25ae"
  },
  "curation_exclusions_sha256": "16b9b6be7a191ce7b228eb6e9fe6749e00b7b4ee1745ee4ba818bc4e20f5aa79"
}

